On the description of identifiable quartics

In this paper we study the identifiability of specific forms (symmetric tensors), with the target of extending recent methods for the case of $3$ variables to more general cases. In particular, we focus on forms of degree $4$ in $5$ variables. By means of tools coming from classical algebraic geometry, such as Hilbert function, liaison procedure and Serre's construction, we give a complete geometric description and criteria of identifiability for ranks $\geq 9$, filling the gap between rank $\leq 8$, covered by Kruskal's criterion, and $15$, the rank of a general quartic in $5$ variables. For the case $r=12$, we construct an effective algorithm that guarantees that a given decomposition is unique.

==> anc/ancillary.txt <==

--- Quartics in five variables


--- computations with a random decomposition A of length
--- r = 9 (Remark 3.5)

k = ZZ/31991;
R = k[x,y,z,t,w];
msg = "MESSAGE: continue";
A = random(R^9,R^5) -- 9 points (A is a 9x5 matrix). 

-- non-redundancy test for A
v4A = symmetricPower(4,A^{0})
for i from 1 to 8 do v4A = v4A||symmetricPower(4,A^{i})
v4A;
rank v4A -- 9
if (rank v4A < 9) then msg = "MESSAGE: redundant decomposition"
msg -- continue

-- test on the first Kruskal's rank of A
gA = gens(minors(5,A)); --- row vector with 126 entries, each one different from 0 for random A
if (numcols(gA) < 126) then msg = "MESSAGE: wrong first Kruskal rank";
msg -- continue

-- test on the second Kruskal's rank of A
v2A = symmetricPower(2,A^{0})
for i from 1 to 8 do v2A = v2A||symmetricPower(2,A^{i})
v2A; -- 9x15 matrix 
ggA = gens(minors(9,v2A)); -- row vector with 5005 entries, each one different from 0 for random A
if (numcols(ggA) < 5005) then msg = "MESSAGE: wrong second Kruskal rank";
msg -- continue

-- ideal of the 9 points
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z,A_(0,3)*z-A_(0,2)*t,A_(0,4)*t-A_(0,3)*w);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z,A_(1,3)*z-A_(1,2)*t,A_(1,4)*t-A_(1,3)*w);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z,A_(2,3)*z-A_(2,2)*t,A_(2,4)*t-A_(2,3)*w);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z,A_(3,3)*z-A_(3,2)*t,A_(3,4)*t-A_(3,3)*w);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z,A_(4,3)*z-A_(4,2)*t,A_(4,4)*t-A_(4,3)*w);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z,A_(5,3)*z-A_(5,2)*t,A_(5,4)*t-A_(5,3)*w);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z,A_(6,3)*z-A_(6,2)*t,A_(6,4)*t-A_(6,3)*w);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z,A_(7,3)*z-A_(7,2)*t,A_(7,4)*t-A_(7,3)*w);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z,A_(8,3)*z-A_(8,2)*t,A_(8,4)*t-A_(8,3)*w);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9);
D=res(IA); 
dim IA -- 1
degree IA -- 9
(degree (D.dd_1)_(0,0), degree (D.dd_1)_(0,1), degree (D.dd_1)_(0,2), degree (D.dd_1)_(0,3), degree (D.dd_1)_(0,4), degree (D.dd_1)_(0,5)) --degrees of the generators
--- if all the degrees are 2, then each quartic in five variables in the span of v_4(A) is identifiable of rank 9 
null; -- end of the computation




--- computations with a random decomposition A of length
--- r = 10 (Remark 3.5)

k = ZZ/31991;
R = k[x,y,z,t,w];
msg = "MESSAGE: continue";
A = random(R^10,R^5) -- 10 points (A is a 10x5 matrix). 

-- non-redundancy test for A
v4A = symmetricPower(4,A^{0})
for i from 1 to 9 do v4A = v4A||symmetricPower(4,A^{i})
v4A;
rank v4A -- 10
if (rank v4A < 10) then msg = "MESSAGE: redundant decomposition"
msg -- continue

-- test on the first Kruskal's rank of A
gA = gens(minors(5,A)); --- row vector with 252 entries, each one different from 0 for random A
if (numcols(gA) < 252) then msg = "MESSAGE: wrong first Kruskal rank";
msg -- continue

-- test on the second Kruskal's rank of A
v2A = symmetricPower(2,A^{0})
for i from 1 to 9 do v2A = v2A||symmetricPower(2,A^{i})
v2A; -- 10x15 matrix 
ggA = gens(minors(10,v2A)); -- row vector with 3003 entries, each one different from 0 for random A
if (numcols(ggA) < 3003) then msg = "MESSAGE: wrong second Kruskal rank";
msg -- continue

-- ideal of the 10 points
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z,A_(0,3)*z-A_(0,2)*t,A_(0,4)*t-A_(0,3)*w);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z,A_(1,3)*z-A_(1,2)*t,A_(1,4)*t-A_(1,3)*w);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z,A_(2,3)*z-A_(2,2)*t,A_(2,4)*t-A_(2,3)*w);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z,A_(3,3)*z-A_(3,2)*t,A_(3,4)*t-A_(3,3)*w);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z,A_(4,3)*z-A_(4,2)*t,A_(4,4)*t-A_(4,3)*w);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z,A_(5,3)*z-A_(5,2)*t,A_(5,4)*t-A_(5,3)*w);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z,A_(6,3)*z-A_(6,2)*t,A_(6,4)*t-A_(6,3)*w);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z,A_(7,3)*z-A_(7,2)*t,A_(7,4)*t-A_(7,3)*w);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z,A_(8,3)*z-A_(8,2)*t,A_(8,4)*t-A_(8,3)*w);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z,A_(9,3)*z-A_(9,2)*t,A_(9,4)*t-A_(9,3)*w);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10);
D=res(IA); 
dim IA -- 1
degree IA -- 10
(degree (D.dd_1)_(0,0), degree (D.dd_1)_(0,1), degree (D.dd_1)_(0,2), degree (D.dd_1)_(0,3), degree (D.dd_1)_(0,4)) --degrees of the generators
--- if all the degrees are 2, then each quartic in five variables in the span of v_4(A) is identifiable of rank 10 
null; -- end of the computation




--- computations with decompositions A of length
--- r = 11 (Remark 3.5)

k = ZZ/31991;
R = k[x,y,z,t,w];
msg = "MESSAGE: continue";
A = random(R^11,R^5) -- 11 points (A is a 11x5 matrix)

-- non-redundancy test for A
v4A = symmetricPower(4,A^{0})
for i from 1 to 10 do v4A = v4A||symmetricPower(4,A^{i})
v4A;
rank v4A -- 11
if (rank v4A < 11) then msg = "MESSAGE: redundant decomposition"
msg -- continue

-- test on the first Kruskal's rank of A
gA = gens(minors(5,A)); -- row vector with 462 entries, each one different from 0 for random A
if (numcols(gA) < 462) then msg = "MESSAGE: wrong first Kruskal rank";
msg -- continue

-- test on the second Kruskal's rank of A
v2A = symmetricPower(2,A^{0})
for i from 1 to 10 do v2A = v2A||symmetricPower(2,A^{i})
v2A -- 11x15 matrix 
ggA = gens(minors(11,v2A)) -- row vector with 1365 entries, each one different from 0 for random A
if (numcols(ggA) < 1365) then msg = "MESSAGE: wrong second Kruskal rank";
msg -- continue

-- ideal of the 11 points
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z,A_(0,3)*z-A_(0,2)*t,A_(0,4)*t-A_(0,3)*w);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z,A_(1,3)*z-A_(1,2)*t,A_(1,4)*t-A_(1,3)*w);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z,A_(2,3)*z-A_(2,2)*t,A_(2,4)*t-A_(2,3)*w);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z,A_(3,3)*z-A_(3,2)*t,A_(3,4)*t-A_(3,3)*w);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z,A_(4,3)*z-A_(4,2)*t,A_(4,4)*t-A_(4,3)*w);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z,A_(5,3)*z-A_(5,2)*t,A_(5,4)*t-A_(5,3)*w);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z,A_(6,3)*z-A_(6,2)*t,A_(6,4)*t-A_(6,3)*w);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z,A_(7,3)*z-A_(7,2)*t,A_(7,4)*t-A_(7,3)*w);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z,A_(8,3)*z-A_(8,2)*t,A_(8,4)*t-A_(8,3)*w);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z,A_(9,3)*z-A_(9,2)*t,A_(9,4)*t-A_(9,3)*w);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z,A_(10,3)*z-A_(10,2)*t,A_(10,4)*t-A_(10,3)*w);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11);
D=res(IA); 
dim IA -- 1
degree IA -- 11
D.dd_1
--- generators of IA; if all the generators have degree 2, then each quartic in five variables in the span of v_4(A)
--- is identifiable of rank 11. Otherwise compute the dimension and the degree of the degree-2 part of IA
IA2 = ideal((D.dd_1)_{0..3});  --- the ideal generated by quadrics in IA
dim IA2  
degree IA2  
--- if the dimension is 1 and the degree is 16, the base locus of quadrics containing A consists of 16 points, 
--- then each quartic in the span of v_4(A) is identifiable of rank 11 
null; -- end of the computation








--- computations with decompositions A of length
--- r = 12 (Example 3.11, Example 3.13)


k = ZZ/31991;
R = k[x,y,z,t,w];
msg = "MESSAGE: continue";
A = random(R^12,R^5) -- 12 points (A is a 12x5 matrix)

-- non-redundancy test for A
v4A = symmetricPower(4,A^{0})
for i from 1 to 11 do v4A = v4A||symmetricPower(4,A^{i})
v4A
rank v4A -- 12
if (rank v4A < 12) then msg = "MESSAGE: redundant decomposition"
msg -- continue

-- test on the first Kruskal's rank of A
gA = gens(minors(5,A)); -- vector with 792 entries, each one different from 0 for random A
if (numcols(gA) < 792) then msg = "MESSAGE: wrong first Kruskal rank";
msg -- continue

-- test on the second Kruskal's rank of A
v2A = symmetricPower(2,A^{0})
for i from 1 to 11 do v2A = v2A||symmetricPower(2,A^{i})
v2A; -- 12x15 matrix 
ggA = gens(minors(12,v2A)); -- vector with 455 entries, each one different from 0 for random A
if (numcols(ggA) < 455) then msg = "MESSAGE: wrong second Kruskal rank";
msg -- continue

-- Terracini test
a4 = symmetricPower(4,vars R);
j = diff(transpose basis(1,R),a4);
j1 = sub(j,{x => A_(0,0), y => A_(0,1),z => A_(0,2),t => A_(0,3),w => A_(0,4)}); -- 5 x 70 matrix
for i from 1 to 11 do j1 = j1||sub(j,{x => A_(i,0), y => A_(i,1),z => A_(i,2),t => A_(i,3),w => A_(i,4)});
j1; -- matrix 60x70 
rank j1 
--- if 60, the span of the tangent spaces to the Veronese variety at the points of v_4(A) determines 
--- a linear subspace of the expected projective dimenson 59


-- ideal of the 12 points
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z,A_(0,3)*z-A_(0,2)*t,A_(0,4)*t-A_(0,3)*w);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z,A_(1,3)*z-A_(1,2)*t,A_(1,4)*t-A_(1,3)*w);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z,A_(2,3)*z-A_(2,2)*t,A_(2,4)*t-A_(2,3)*w);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z,A_(3,3)*z-A_(3,2)*t,A_(3,4)*t-A_(3,3)*w);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z,A_(4,3)*z-A_(4,2)*t,A_(4,4)*t-A_(4,3)*w);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z,A_(5,3)*z-A_(5,2)*t,A_(5,4)*t-A_(5,3)*w);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z,A_(6,3)*z-A_(6,2)*t,A_(6,4)*t-A_(6,3)*w);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z,A_(7,3)*z-A_(7,2)*t,A_(7,4)*t-A_(7,3)*w);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z,A_(8,3)*z-A_(8,2)*t,A_(8,4)*t-A_(8,3)*w);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z,A_(9,3)*z-A_(9,2)*t,A_(9,4)*t-A_(9,3)*w);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z,A_(10,3)*z-A_(10,2)*t,A_(10,4)*t-A_(10,3)*w);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z,A_(11,3)*z-A_(11,2)*t,A_(11,4)*t-A_(11,3)*w);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12);
D=res(IA); 
dim IA -- 1
degree IA -- 12
D.dd_1 -- generators of IA: should be 3 quadrics and 8 cubics


-- test on the 12 subsets of A with 11 points
I = {IA:I1,IA:I2,IA:I3,IA:I4,IA:I5,IA:I6,IA:I7,IA:I8,IA:I9,IA:I10,IA:I11,IA:I12};
dim11 = {dim(I_0)} -- 1
degree11 = {degree(I_0)} -- 11
for i from 1 to 11 do (
dim11 = dim11|{dim(I_i)};
degree11 = degree11|{degree(I_i)}; 
)
dim11 -- list containing 12 elements equal to 1
degree11 -- list containing 12 elements equal to 11
D11 = {(res(I_0)).dd_1};
gen11quad = matrix{{(D11_0)_(0,0)}};
degree11quad = degree(ideal(gen11quad)) -- should be 2
for i from 1 to numcols(D11_0)-1 do (
if degree((D11_0)_(0,i)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_0)_(0,i)}};
)
)
gen11quad;
dim11quad = {dim(ideal(gen11quad))} -- 1
degree11quad = {degree(ideal(gen11quad))}  -- 16
for i from 1 to 11 do (
D11 = D11|{(res(I_i)).dd_1};
gen11quad = matrix{{(D11_i)_(0,0)}};
for j from 1 to numcols(D11_i)-1 do (
if degree((D11_i)_(0,j)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_i)_(0,j)}};
)
);
dim11quad = dim11quad|{dim(ideal(gen11quad))};
degree11quad = degree11quad|{degree(ideal(gen11quad))};
)
dim11quad -- shuold be a list containing 12 elements equal to 1
degree11quad -- should be a list containing 12 elements equal to 16


Q0 = (D.dd_1)_(0,0); -- 3 quadric generators of IA
Q1 = (D.dd_1)_(0,1);
Q2 = (D.dd_1)_(0,2);

-- test on the irreducibility of the base locus of the system of quadrics through A
C = ideal(Q0,Q1,Q2);
dim C -- 2
degree C -- 8
primaryDecomposition(C) -- should be a list containing only C
isSubset(C,(primaryDecomposition(C))_0) -- true

C3 = (D.dd_1)_(0,3); -- 8 cubic generators of IA
C4 = (D.dd_1)_(0,4);
C5 = (D.dd_1)_(0,5);
C6 = (D.dd_1)_(0,6);
C7 = (D.dd_1)_(0,7);
C8 = (D.dd_1)_(0,8);
C9 = (D.dd_1)_(0,9);
C10 = (D.dd_1)_(0,10);

F = matrix{{C3, C4, C5, C6, C7, C8, C9, C10}}*random(R^8,R^1);  
--- F is a random cubic generated by the 8 cubic generators of IA
IZ = ideal(matrix{{Q0, Q1, Q2}}|F);
dim IZ -- 1
degree IZ -- 24
IB = IZ:IA; -- residue of Z with respect to A 
dim IB -- 1
degree IB -- 12
IdFix = IA + IB;
Polyquartic = gens(IdFix)*matrix(basis(4,IdFix));  --- 69 quartics
N = contract(transpose(basis(4,R)),Polyquartic);  --- matrix 70*69
Tensor = gens(ker transpose(N));  --- 70x1 vector containing the coefficients of T in the standard monomial basis of degree 4 in x,y,z,t,w
T = basis(4,R)*Tensor
--- T is a form in the span of v_4(A), where A is a random set of 12 points, such that
--- there exists a second decomposition B of length 12

--- Kramer's rule to get the coordinates of T in <v_{4}(A)>
P = transpose(v4A)|Tensor; 
rank P -- 12
rank P^{0..11} -- 12
dt = det (P^{0..11})_{0..11} -- for random A should be non-zero
if dt==0 then print "MESSAGE: determinant is zero, A not general enough."
gens(minors(12,P^{0..11}));  
(gens(minors(12,P^{0..11}))*sub(1/(dt),R))_{1..12} 
--- for random A we get 12 non-zero coordinates


-- parametrization of alternative decomposition B of forms in <v4(A)> 
M = k[x,y,z,t,w,a_0..a_7, Degrees => {1,1,1,1,1,0,0,0,0,0,0,0,0}];
F = sub(matrix{{C3,C4,C5,C6,C7,C8,C9,C10}},M)*transpose(matrix{{a_0..a_7}}); 
IZ' = ideal(sub(Q0,M),sub(Q1,M),sub(Q2,M),F_{0});
IB' = IZ':(sub(IA,M)); 
IdFix' = sub(IA,M) + IB';
G = mingens(IdFix');
degreegen = {degree(G_(0,0))};
for i from 1 to numcols(G)-1 do (
degreegen = degreegen|{degree(G_(0,i))};
)
degreegen -- list containing all the degrees of a minimal set that generates IdFix'
Y1 = ideal(x,y,z,t,w);
Y2 = Y1^2;
Poly4 = G_(0,3)*Y1;
for i from 4 to numcols(G)-1 do (
Poly4 = Poly4 + G_(0,i)*Y1;
)
Poly4;
Poly4 = Poly4 + G_(0,0)*Y2+G_(0,1)*Y2+G_(0,2)*Y2;
G4 = mingens(Poly4) -- list containing a set of 69 generators of Poly4
N = contract(transpose(basis(4,M)),G4) -- matrix 70*69


-- final test on T: a rank-12 non-identifiable quartic in <v4A>  
Eqns = sub(transpose(Tensor),M)*N
Eqns_{58..68} -- homogeneous linear system with 11 equations and 8 unknowns
MatrixAi = matrix{{a_0..a_7}}
MatEqns = transpose(contract(transpose(MatrixAi),Eqns_{58..68}))  --- 11x8 matrix of the linear system
rank(sub(MatEqns,R)) -- for T the output is 7

-- final test on T1: a rank-12 identifiable quartic in <v4A>
Tensor1 = (v4A)^{0};
for i from 1 to 11 do (Tensor1 = Tensor1+(v4A)^{i});
Tensor1
T1 = basis(4,R)*transpose(Tensor1);
Eqns1 = sub(Tensor1,M)*N
Eqns1_{58..68} -- homogeneous linear system with 11 equations and 8 unknowns
MatEqns1 = transpose(contract(transpose(MatrixAi),Eqns1_{58..68}))  --- 11x8 matrix of the linear system
rank(sub(MatEqns1,R)) -- for T1 the output is 8

null; -- end of the computation




--- computations with decompositions A of length
--- r = 13 (Example 3.19 - 3.27)

k = ZZ/31991;
R = k[x,y,z,t,w];
A = random(R^13,R^5) 
msg = "MESSAGE: continue";
---  13 points (A is a 13x5 matrix). One instance is:
--- A0 = sub(matrix{{3962,6666,-12006,10900,6221},{7139,4458,-337,-10062,5536},{2770,-13341,-706,-3240,15821},{-13487,-1953,-6832,10200,-7454},{-15214,-735,4542,720,-13937},{9950,11662,4559,8442,-10442},{10060,6927,-6036,-2841,-12515},{992,2784,-12524,-2497,5081},{-12899,-10444,-1862,4860,15589},{-1670,-9348,-2930,-10298,2166},{-605,1230,-414,-3277,-1295},{-11023,-12792,4484,-11099,7585},{-14272,12243,407,13494,-13360}},R);

-- non-redundancy test for A
v4A = symmetricPower(4,A^{0});
for i from 1 to 12 do v4A = v4A||symmetricPower(4,A^{i});
v4A;
rank v4A -- 13
if (rank v4A < 13) then msg = "MESSAGE: redundant decomposition"
msg -- continue

-- test on the first Kruskal's rank of A
gA = gens(minors(5,A)); -- row vector with 1287 entries, each one different from 0 for random A
if (numcols(gA) < 1287) then msg = "MESSAGE: wrong first Kruskal rank"
msg  --- continue

-- test on the second Kruskal's rank of A
v2A = symmetricPower(2,A^{0});
for i from 1 to 12 do v2A = v2A||symmetricPower(2,A^{i});
v2A; -- 13x15 matrix 
ggA = gens(minors(13,v2A)); -- row vector with 105 entries, each one different from 0 for random A
if (numcols(ggA) < 105) then msg = "MESSAGE: wrong second Kruskal rank";
msg -- continue

a4 = symmetricPower(4,vars R);
j = diff(transpose basis(1,R),a4);
j1 = sub(j,{x => A_(0,0), y => A_(0,1),z => A_(0,2),t => A_(0,3),w => A_(0,4)}); -- 5 x 70 matrix
for i from 1 to 12 do j1 = j1||sub(j,{x => A_(i,0), y => A_(i,1),z => A_(i,2),t => A_(i,3),w => A_(i,4)});
j1; -- matrix 65x70 
rank j1 
--- if 65, the span of the tangent spaces to the Veronese variety at the points of v_{4}(A) determines 
--- a linear subspace of the expected projective dimenson 64

-- construction of the ideal of A
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z,A_(0,3)*z-A_(0,2)*t,A_(0,4)*t-A_(0,3)*w);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z,A_(1,3)*z-A_(1,2)*t,A_(1,4)*t-A_(1,3)*w);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z,A_(2,3)*z-A_(2,2)*t,A_(2,4)*t-A_(2,3)*w);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z,A_(3,3)*z-A_(3,2)*t,A_(3,4)*t-A_(3,3)*w);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z,A_(4,3)*z-A_(4,2)*t,A_(4,4)*t-A_(4,3)*w);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z,A_(5,3)*z-A_(5,2)*t,A_(5,4)*t-A_(5,3)*w);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z,A_(6,3)*z-A_(6,2)*t,A_(6,4)*t-A_(6,3)*w);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z,A_(7,3)*z-A_(7,2)*t,A_(7,4)*t-A_(7,3)*w);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z,A_(8,3)*z-A_(8,2)*t,A_(8,4)*t-A_(8,3)*w);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z,A_(9,3)*z-A_(9,2)*t,A_(9,4)*t-A_(9,3)*w);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z,A_(10,3)*z-A_(10,2)*t,A_(10,4)*t-A_(10,3)*w);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z,A_(11,3)*z-A_(11,2)*t,A_(11,4)*t-A_(11,3)*w);
I13 = ideal(A_(12,1)*x-A_(12,0)*y,A_(12,2)*y-A_(12,1)*z,A_(12,3)*z-A_(12,2)*t,A_(12,4)*t-A_(12,3)*w);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12,I13);
dim IA -- 1
degree IA -- 13
D=res(IA);
D.dd_1 -- generators of IA: 2 quadrics ((D.dd_1)_(0,0),(D.dd_1)_(0,1)) and 12 cubics for random A
jacQ = diff(vars(R),(D.dd_1)_(0,0))||diff(vars(R),(D.dd_1)_(0,1));
minors(2,jacQ);
singQ = ideal(gens(minors(2,jacQ))|(D.dd_1)_(0,0)|(D.dd_1)_(0,1));
dim(singQ) -- 0, the quartic surface defined as the intersection of the 2 quadrics is smooth

-- test on the 78 subsets of A with 11 points

I = {IA:I1,IA:I2,IA:I3,IA:I4,IA:I5,IA:I6,IA:I7,IA:I8,IA:I9,IA:I10,IA:I11,IA:I12,IA:13};
J = {I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12,I13}
II = {I_0:J_1};
dim11 = {dim(II_0)} -- 1
degree11 = {degree(II_0)} -- 11
D11 = {(res(II_0)).dd_1};
gen11quad = matrix{{(D11_0)_(0,0)}};
degree11quad = degree(ideal(gen11quad)) -- should be 2
for i from 1 to numcols(D11_0)-1 do (
if degree((D11_0)_(0,i)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_0)_(0,i)}};
)
)
gen11quad;
dim11quad = {dim(ideal(gen11quad))} -- 1
degree11quad = {degree(ideal(gen11quad))}  -- 16
for i from 2 to 12 do (
II = II|{I_0:J_i};
dim11 = dim11|{dim(II_(i-1))};
degree11 = degree11|{degree(II_(i-1))};
D11 = D11|{(res(II_(i-1))).dd_1};
gen11quad = matrix{{(D11_(i-1))_(0,0)}};
for j from 1 to numcols(D11_(i-1))-1 do (
if degree((D11_(i-1))_(0,j)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_(i-1))_(0,j)}};
)
);
gen11quad;
dim11quad = dim11quad|{dim(ideal(gen11quad))};
degree11quad = degree11quad|{degree(ideal(gen11quad))};
)
II;
dim11 --  list containing 12 elements equal to 1
degree11 -- list containing 12 elements equal to 11
dim11quad -- list containing 12 elements equal to 1
degree11quad -- list containing 12 elements equal to 16
for i from 1 to length(I)-3 do (
II = II|{I_(i):J_(i+1)};
dim11 = dim11|{dim(II_(sub(12*i-i*(i-1)/2,ZZ)))};
degree11 = degree11|{degree(II_(sub(12*i-i*(i-1)/2,ZZ)))};
D11 = D11|{(res(II_(sub(12*i-i*(i-1)/2,ZZ)))).dd_1};
gen11quad = matrix{{(D11_(sub(12*i-i*(i-1)/2,ZZ)))_(0,0)}};
for c from 1 to numcols(D11_(sub(12*i-i*(i-1)/2,ZZ)))-1 do (
if degree((D11_(sub(12*i-i*(i-1)/2,ZZ)))_(0,c)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_(sub(12*i-i*(i-1)/2,ZZ)))_(0,c)}};
)
);
gen11quad;
dim11quad = dim11quad|{dim(ideal(gen11quad))};
degree11quad = degree11quad|{degree(ideal(gen11quad))};
for j from i+2 to length(I)-1 do (
II = II|{I_(i):J_(j)};
dim11 = dim11|{dim(II_(sub(12*i-i*(i-1)/2+j-(i+1),ZZ)))};
degree11 = degree11|{degree(II_(sub(12*i-i*(i-1)/2+j-(i+1),ZZ)))};
D11 = D11|{(res(II_(sub(12*i-i*(i-1)/2+j-(i+1),ZZ)))).dd_1};
gen11quad = matrix{{(D11_(sub(12*i-i*(i-1)/2+j-(i+1),ZZ)))_(0,0)}};
for c from 1 to numcols(D11_(sub(12*i-i*(i-1)/2+j-(i+1),ZZ)))-1 do (
if degree((D11_(sub(12*i-i*(i-1)/2+j-(i+1),ZZ)))_(0,c)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_(sub(12*i-i*(i-1)/2+j-(i+1),ZZ)))_(0,c)}};
)
);
gen11quad;
dim11quad = dim11quad|{dim(ideal(gen11quad))};
degree11quad = degree11quad|{degree(ideal(gen11quad))};
);
II;
dim11quad;
degree11quad;
dim11;
degree11;
);
dim11 -- list with 77 elements equal to 1
degree11 -- list with 77 elments equal to 11
dim11quad; -- list with 77 elements equal to 1
degree11quad; -- list with 77 elements equal to 16
II = II|{I_(11):J_(12)};
dim11 = dim11|{dim(II_(77))}; -- list with 78 elements equal to 1
degree11 = degree11|{degree(II_(77))}; -- list with 78 elments equal to 11
D11 = D11|{(res(II_(77))).dd_1};
gen11quad = matrix{{(D11_(77))_(0,0)}};
for c from 1 to numcols(D11_(77))-1 do (
if degree((D11_(77))_(0,c)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_(77))_(0,c)}};
)
);
gen11quad;
dim11quad = dim11quad|{dim(ideal(gen11quad))} -- list with 78 elements equal to 1
degree11quad = degree11quad|{degree(ideal(gen11quad))} --list with 78 elements equal to 16



-- constrution of an elliptic quartic curve by cutting the 2 quadrics with the hyperplane section given by {w=0}
IQ = ideal((D.dd_1)_(0,0),(D.dd_1)_(0,1),w); 
dim IQ -- 2
degree IQ -- 4

-- choice of 2 'random' points on the elliptic quartic curve
S = k[x,y,z,t]; -- P^3 given by {w=0}
IQ = sub(IQ,S);
IQp = eliminate(t,IQ); -- projection of the elliptic quartic curve from the point [0:0:0:1] 
T = k[x,y,z];
JQr = radical(minors(1, jacobian sub(IQp,T))); -- search of the 2 nodes of the projected curve and choice of one of them
Qu1 = (gens(JQr))_(0,0) -- linear form
Qu2 = (gens(JQr))_(0,1) -- quadratic form
bb = diff(y,diff(z,Qu2)) 
cc = diff(z,diff(z,Qu2))/2 
Discr = bb^2-4*cc  -- For the instance A0 get: -14853
Squares={};
for i from 1 to 31990 do Squares=append(Squares, substitute(i^2,k))
V=select(Squares, i-> i==Discr) -- check that V is not empty. For the instance A0, V consists of 2 elements

if V=={} then msg= "MESSAGE: no square roots, should restart";
msg -- continue

for i from 1 to 31990 do {if (i*i==Discr) then uu=i}
uu -- For the instance A0 get: 24762
sub(uu*uu-Discr,R)  -- 0
sol1=(-bb+uu)/2 -- Choose one of the 2 solutions of Qu2 = 0. For the instance A0 get: 2933 
p1 = substitute(y-sol1*z,R)
p2 = substitute(Qu1,R) -- p1 and p2 define the chosen node of the projectd curve
IQ = sub(IQ,R)
J2 = ideal(p1,p2)+IQ+ideal(w);  --- this ideal defines 2 points on the elliptic quartic curve
dim J2 -- 1
degree J2  -- 2

-- construction of 10 points on the elliptic quartic curve as residue of the 2 points in a complete intersection (2,2,3)
Cubic = ((res(J2)).dd_1)_(0,0)*(random(R^1,R^15)*transpose(basis(2,R))) + ((res(J2)).dd_1)_(0,1)*(random(R^1,R^15)*transpose(basis(2,R))) + ((res(J2)).dd_1)_(0,2)*(random(R^1,R^15)*transpose(basis(2,R))) + ((res(J2)).dd_1)_(0,3)*(random(R^1,R^5)*transpose(vars(R)))

I12 = ideal((D.dd_1)_(0,0),(D.dd_1)_(0,1),w,Cubic); -- complete intersection (2,2,3) in {w=0}
dim I12 -- 1
degree I12 -- 12
IW = I12:J2; -- ideal of 10 points residue of the 2 chosen before
dim IW -- 1
degree IW -- 10

-- construction of a complete intersection of type (2,2,3,3) containing A and W
Cubic1 = ((res(intersect(IA,IW))).dd_1)_(0,2);
Cubic2 = ((res(intersect(IA,IW))).dd_1)_(0,3);
I36 = ideal((D.dd_1)_(0,0),(D.dd_1)_(0,1),Cubic1,Cubic2); -- complete intersection (2,2,3,3)
dim I36 -- 1
degree I36  -- 36

-- construction of the ideal of B
IZ = I36:IW;
dim IZ -- 1
degree IZ -- 26
IB = IZ:IA;
dim IB -- 1
degree IB  -- 13
IdFix = IA + IB;
Polyquart = gens(IdFix)*matrix(basis(4,IdFix));  --- matrix 1*69
N = contract(transpose(basis(4,R)),Polyquart);  --- matrix 70*69
Tensor = gens(ker transpose(N));  --- 70x1 vector containing the coefficients of TT in the standard monomial basis of degree 4 in x,y,z,t,w
TT = basis(4,R)*Tensor
--- TT is a form in the span of v_4(A), where A is a random set of 13 points, such that
--- there exists a second decomposition B of length 13.

     
--- Kramer's rule to get the coordinates of TT in <v_{4}(A)>
P = transpose(v4A)|Tensor; 
rank P --  13
rank P^{0..12} -- 13
dt=det (P^{0..12})_{0..12} -- for random A should be non-zero
if dt==0 then print "MESSAGE: determinant is zero, A not general enough."

gens(minors(13,P^{0..12}));  
(gens(minors(13,P^{0..12}))*sub(1/(dt),R))_{1..13}  
--- for random A we get 13 non-zero coordinates


rank contract(transpose basis(2,R),contract(basis(2,R),TT)) 

--- for random A we get rank 13, which implies that the apolar ideal of TT contains only a 2-dimensional
--- subspace of quadrics, so that TT cannot have rank smaller than 13. 
--- In particular, no coordinates of TT, also in <v_4(B)>, are zero.


-- check that TT does not belong to the cone with vertex a point P_i of A over the scheme of rank-12 quartics admitting 2 decompositions in <v_4(A\P_i)>
coe = (gens(minors(13,P^{0..12}))*sub(1/(dt),R))_{1..13}
coef = matrix{{coe_{12},-coe_{11},coe_{10},-coe_{9},coe_{8},-coe_{7},coe_{6},-coe_{5},coe_{4},-coe_{3},coe_{2},-coe_{1},coe_{0}}}
Tensor - transpose(coef*v4A) -- 0

Tens = Tensor - transpose(coef_{0}*v4A^{0});
Q2 = {matrix{{((res(I_(0))).dd_1)_(0,0), ((res(I_(0))).dd_1)_(0,1), ((res(I_(0))).dd_1)_(0,2)}}*random(R^3,R^1)};
for i from 1 to 12 do (
Tens = Tens|(Tensor - transpose(coef_{i}*v4A^{i}));
Q2 = Q2|{matrix{{((res(I_(i))).dd_1)_(0,0), ((res(I_(i))).dd_1)_(0,1), ((res(I_(i))).dd_1)_(0,2)}}*random(R^3,R^1)}; 
)
Tens; -- matrix 70*13
Q2; -- list of 13 quadrics 
M = k[x,y,z,t,w,a_0..a_7, Degrees => {1,1,1,1,1,0,0,0,0,0,0,0,0}];
MatrixAi = matrix{{a_0..a_7}};
F = {sub(matrix{{((res(I_(0))).dd_1)_(0,3), ((res(I_(0))).dd_1)_(0,4), ((res(I_(0))).dd_1)_(0,5), ((res(I_(0))).dd_1)_(0,6), ((res(I_(0))).dd_1)_(0,7), ((res(I_(0))).dd_1)_(0,8), ((res(I_(0))).dd_1)_(0,9), ((res(I_(0))).dd_1)_(0,10)}},M)*transpose(MatrixAi)}; 
IZ' = {ideal(sub(matrix{{(D.dd_1)_(0,0), (D.dd_1)_(0,1)}}|Q2_(0),M)|F_(0))};
IB' = {IZ'_(0):(sub(I_(0),M))}; 
IdFix' = {sub(I_(0),M) + IB'_(0)};
G = {mingens(IdFix'_(0))};
Y1 = ideal(x,y,z,t,w);
Y2 = Y1^2;
Poly4 = {(G_(0))_(0,0)*Y2+(G_(0))_(0,1)*Y2+(G_(0))_(0,2)*Y2+(G_(0))_(0,3)*Y1+(G_(0))_(0,4)*Y1+(G_(0))_(0,5)*Y1+(G_(0))_(0,6)*Y1+(G_(0))_(0,7)*Y1+(G_(0))_(0,8)*Y1+(G_(0))_(0,9)*Y1+(G_(0))_(0,10)*Y1+(G_(0))_(0,11)*Y1+(G_(0))_(0,12)*Y1+(G_(0))_(0,13)*Y1+(G_(0))_(0,14)*Y1+(G_(0))_(0,15)*Y1+(G_(0))_(0,16)*Y1+(G_(0))_(0,17)*Y1};
G4 = {mingens(Poly4_(0))}; 
N = {contract(transpose(basis(4,M)),G4_(0))};
Eqns = {(sub(transpose(Tens),M))^{0}*N_(0)};
MatEqns = {transpose(contract(transpose(MatrixAi),(Eqns_(0))_{58..68}))}  
r = {rank(sub(MatEqns_(0),R))};
for i from 1 to 12 do (
F = F|{sub(matrix{{((res(I_(i))).dd_1)_(0,3), ((res(I_(i))).dd_1)_(0,4), ((res(I_(i))).dd_1)_(0,5), ((res(I_(i))).dd_1)_(0,6), ((res(I_(i))).dd_1)_(0,7), ((res(I_(i))).dd_1)_(0,8), ((res(I_(i))).dd_1)_(0,9), ((res(I_(i))).dd_1)_(0,10)}},M)*transpose(MatrixAi)};
IZ' = IZ'|{ideal(sub(matrix{{(D.dd_1)_(0,0), (D.dd_1)_(0,1)}}|Q2_(i),M)|F_(i))};
IB' = IB'|{(IZ'_(i)):sub(I_(i),M)};
IdFix' = IdFix'|{sub(I_(i),M) + IB'_(i)};
G = G|{mingens(IdFix'_(i))};
Poly4 = Poly4|{(G_(i))_(0,0)*Y2+(G_(i))_(0,1)*Y2+(G_(i))_(0,2)*Y2+(G_(i))_(0,3)*Y1+(G_(i))_(0,4)*Y1+(G_(i))_(0,5)*Y1+(G_(i))_(0,6)*Y1+(G_(i))_(0,7)*Y1+(G_(i))_(0,8)*Y1+(G_(i))_(0,9)*Y1+(G_(i))_(0,10)*Y1+(G_(i))_(0,11)*Y1+(G_(i))_(0,12)*Y1+(G_(i))_(0,13)*Y1+(G_(i))_(0,14)*Y1+(G_(i))_(0,15)*Y1+(G_(i))_(0,16)*Y1+(G_(i))_(0,17)*Y1};
G4 = G4|{mingens(Poly4_(i))}; 
N = N|{contract(transpose(basis(4,M)),G4_(i))};
Eqns = Eqns|{(sub(transpose(Tens),M))^{i}*N_(i)};
MatEqns = MatEqns|{transpose(contract(transpose(MatrixAi),(Eqns_(i))_{58..68}))};  
r = r|{rank(sub(MatEqns_(i),R))};
)
r --- should be a list containing 13 elements equal to 8
null; -- end of the computation

--- We notice that the computations in the ancillary file are performed in positive characteristic.
--- Thus the computations in the file only prove, over the complex fields, the properties
--- that hold by semicontinuity, as the non-vanishing of coefficients or equations.  









==> anc/ancillary1.txt <==

--- Quartics in five variables


--- computations with decompositions A of length
--- r = 12 (Example 3.14)


k = QQ;
R = k[x,y,z,t,w];
msg = "MESSAGE: continue";
A = random(R^12,R^5) -- 12 points (A is a 12x5 matrix)

-- non-redundancy test for A
v4A = symmetricPower(4,A^{0})
for i from 1 to 11 do v4A = v4A||symmetricPower(4,A^{i})
v4A
rank v4A -- 12
if (rank v4A < 12) then msg = "MESSAGE: redundant decomposition"
msg -- continue

-- test on the first Kruskal's rank of A
gA = gens(minors(5,A)); -- vector with 792 entries, each one different from 0 for random A
if (numcols(gA) < 792) then msg = "MESSAGE: wrong first Kruskal rank";
msg -- continue

-- test on the second Kruskal's rank of A
v2A = symmetricPower(2,A^{0})
for i from 1 to 11 do v2A = v2A||symmetricPower(2,A^{i})
v2A; -- 12x15 matrix 
ggA = gens(minors(12,v2A)); -- vector with 455 entries, each one different from 0 for random A
if (numcols(ggA) < 455) then msg = "MESSAGE: wrong second Kruskal rank";
msg -- continue

-- Terracini test
a4 = symmetricPower(4,vars R);
j = diff(transpose basis(1,R),a4);
j1 = sub(j,{x => A_(0,0), y => A_(0,1),z => A_(0,2),t => A_(0,3),w => A_(0,4)}); -- 5 x 70 matrix
for i from 1 to 11 do j1 = j1||sub(j,{x => A_(i,0), y => A_(i,1),z => A_(i,2),t => A_(i,3),w => A_(i,4)});
j1; -- matrix 60x70 
rank j1 
--- if 60, the span of the tangent spaces to the Veronese variety at the points of v_4(A) determines 
--- a linear subspace of the expected projective dimenson 59


-- ideal of the 12 points
I1 = ideal(A_(0,1)*x-A_(0,0)*y,A_(0,2)*y-A_(0,1)*z,A_(0,3)*z-A_(0,2)*t,A_(0,4)*t-A_(0,3)*w);
I2 = ideal(A_(1,1)*x-A_(1,0)*y,A_(1,2)*y-A_(1,1)*z,A_(1,3)*z-A_(1,2)*t,A_(1,4)*t-A_(1,3)*w);
I3 = ideal(A_(2,1)*x-A_(2,0)*y,A_(2,2)*y-A_(2,1)*z,A_(2,3)*z-A_(2,2)*t,A_(2,4)*t-A_(2,3)*w);
I4 = ideal(A_(3,1)*x-A_(3,0)*y,A_(3,2)*y-A_(3,1)*z,A_(3,3)*z-A_(3,2)*t,A_(3,4)*t-A_(3,3)*w);
I5 = ideal(A_(4,1)*x-A_(4,0)*y,A_(4,2)*y-A_(4,1)*z,A_(4,3)*z-A_(4,2)*t,A_(4,4)*t-A_(4,3)*w);
I6 = ideal(A_(5,1)*x-A_(5,0)*y,A_(5,2)*y-A_(5,1)*z,A_(5,3)*z-A_(5,2)*t,A_(5,4)*t-A_(5,3)*w);
I7 = ideal(A_(6,1)*x-A_(6,0)*y,A_(6,2)*y-A_(6,1)*z,A_(6,3)*z-A_(6,2)*t,A_(6,4)*t-A_(6,3)*w);
I8 = ideal(A_(7,1)*x-A_(7,0)*y,A_(7,2)*y-A_(7,1)*z,A_(7,3)*z-A_(7,2)*t,A_(7,4)*t-A_(7,3)*w);
I9 = ideal(A_(8,1)*x-A_(8,0)*y,A_(8,2)*y-A_(8,1)*z,A_(8,3)*z-A_(8,2)*t,A_(8,4)*t-A_(8,3)*w);
I10 = ideal(A_(9,1)*x-A_(9,0)*y,A_(9,2)*y-A_(9,1)*z,A_(9,3)*z-A_(9,2)*t,A_(9,4)*t-A_(9,3)*w);
I11 = ideal(A_(10,1)*x-A_(10,0)*y,A_(10,2)*y-A_(10,1)*z,A_(10,3)*z-A_(10,2)*t,A_(10,4)*t-A_(10,3)*w);
I12 = ideal(A_(11,1)*x-A_(11,0)*y,A_(11,2)*y-A_(11,1)*z,A_(11,3)*z-A_(11,2)*t,A_(11,4)*t-A_(11,3)*w);
IA=intersect(I1,I2,I3,I4,I5,I6,I7,I8,I9,I10,I11,I12);
D=res(IA); 
dim IA -- 1
degree IA -- 12
D.dd_1 -- generators of IA: should be 3 quadrics and 8 cubics


-- test on the 12 subsets of A with 11 points
I = {IA:I1,IA:I2,IA:I3,IA:I4,IA:I5,IA:I6,IA:I7,IA:I8,IA:I9,IA:I10,IA:I11,IA:I12};
dim11 = {dim(I_0)} -- 1
degree11 = {degree(I_0)} -- 11
for i from 1 to 11 do (
dim11 = dim11|{dim(I_i)};
degree11 = degree11|{degree(I_i)}; 
)
dim11 -- list containing 12 elements equal to 1
degree11 -- list containing 12 elements equal to 11
D11 = {(res(I_0)).dd_1};
gen11quad = matrix{{(D11_0)_(0,0)}};
degree11quad = degree(ideal(gen11quad)) -- should be 2
for i from 1 to numcols(D11_0)-1 do (
if degree((D11_0)_(0,i)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_0)_(0,i)}};
)
)
gen11quad;
dim11quad = {dim(ideal(gen11quad))} -- 1
degree11quad = {degree(ideal(gen11quad))}  -- 16
for i from 1 to 11 do (
D11 = D11|{(res(I_i)).dd_1};
gen11quad = matrix{{(D11_i)_(0,0)}};
for j from 1 to numcols(D11_i)-1 do (
if degree((D11_i)_(0,j)) == {2} then (
gen11quad = gen11quad|matrix{{(D11_i)_(0,j)}};
)
);
dim11quad = dim11quad|{dim(ideal(gen11quad))};
degree11quad = degree11quad|{degree(ideal(gen11quad))};
)
dim11quad -- shuold be a list containing 12 elements equal to 1
degree11quad -- should be a list containing 12 elements equal to 16


Q0 = (D.dd_1)_(0,0); -- 3 quadric generators of IA
Q1 = (D.dd_1)_(0,1);
Q2 = (D.dd_1)_(0,2);

-- test on the irreducibility of the base locus of the system of quadrics through A
C = ideal(Q0,Q1,Q2);
dim C -- 2
degree C -- 8
primaryDecomposition(C); -- should be a list containing only C
isSubset(C,(primaryDecomposition(C))_0) -- true

C3 = (D.dd_1)_(0,3); -- 8 cubic generators of IA
C4 = (D.dd_1)_(0,4);
C5 = (D.dd_1)_(0,5);
C6 = (D.dd_1)_(0,6);
C7 = (D.dd_1)_(0,7);
C8 = (D.dd_1)_(0,8);
C9 = (D.dd_1)_(0,9);
C10 = (D.dd_1)_(0,10);

ran = random(R^8,R^1);
F = matrix{{C3, C4, C5, C6, C7, C8, C9, C10}}*ran;  
--- F is a random cubic generated by the 8 cubic generators of IA
IZ = ideal(matrix{{Q0, Q1, Q2}}|F);
dim IZ -- 1
degree IZ -- 24
IB = IZ:IA; -- residue of Z with respect to A 
dim IB -- 1
degree IB -- 12
IdFix = IA + IB;
Polyquartic = gens(IdFix)*matrix(basis(4,IdFix));  --- 69 quartics
N = contract(transpose(basis(4,R)),Polyquartic);  --- matrix 70*69
Tensor = gens(ker transpose(N));  --- 70x1 vector containing the coefficients of T in the standard monomial basis of degree 4 in x,y,z,t,w
T = basis(4,R)*Tensor
--- T is a form in the span of v_4(A), where A is a random set of 12 points, such that
--- there exists a second decomposition B of length 12

--- Kramer's rule to get the coordinates of T in <v_{4}(A)>
P = transpose(v4A)|Tensor; 
rank P -- 12
rank P^{0..11} -- 12
dt = det (P^{0..11})_{0..11} -- for random A should be non-zero
if dt==0 then print "MESSAGE: determinant is zero, A not general enough."
gens(minors(12,P^{0..11}));  
(gens(minors(12,P^{0..11}))*sub(1/(dt),R))_{1..12} 
coe = (gens(minors(12,P^{0..11}))*sub(1/(dt),R))_{1..12}
coef = matrix{{-coe_{11},coe_{10},-coe_{9},coe_{8},-coe_{7},coe_{6},-coe_{5},coe_{4},-coe_{3},coe_{2},-coe_{1},coe_{0}}}
--- for random A we get 12 non-zero coordinates

-- parametrization of alternative decomposition B of forms in <v4(A)> 
M = k[x,y,z,t,w,a_0..a_7, Degrees => {1,1,1,1,1,0,0,0,0,0,0,0,0}];
F = sub(matrix{{C3,C4,C5,C6,C7,C8,C9,C10}},M)*transpose(matrix{{a_0..a_7}}); 
IZ' = ideal(sub(Q0,M),sub(Q1,M),sub(Q2,M),F_{0});
IB' = IZ':(sub(IA,M)); 
IdFix' = sub(IA,M) + IB';
G = mingens(IdFix');
degreegen = {degree(G_(0,0))};
for i from 1 to numcols(G)-1 do (
degreegen = degreegen|{degree(G_(0,i))};
)
degreegen -- list containing all the degrees of a minimal set that generates IdFix'
Y1 = ideal(x,y,z,t,w);
Y2 = Y1^2;
Poly4 = G_(0,3)*Y1;
for i from 4 to numcols(G)-1 do (
Poly4 = Poly4 + G_(0,i)*Y1;
)
Poly4;
Poly4 = Poly4 + G_(0,0)*Y2+G_(0,1)*Y2+G_(0,2)*Y2;
G4 = mingens(Poly4) -- list containing a set of 69 generators of Poly4
N = contract(transpose(basis(4,M)),G4) -- matrix 70*69

-- final test on T: a rank-12 non-identifiable quartic in <v4A>  
Eqns = sub(transpose(Tensor),M)*N
Eqns_{58..68} -- homogeneous linear system with 11 equations and 8 unknowns
MatrixAi = matrix{{a_0..a_7}}
MatEqns = transpose(contract(transpose(MatrixAi),Eqns_{58..68}))  --- 11x8 matrix of the linear system
rank(sub(MatEqns,R)) -- for T the output is 7

-- computation of the coordinates of the points in the second decomposition B of T
m = sub(matrix{{w-1_k}},R);
IB1 = IB+ideal(m);
dim IB1 --- 0
degree IB1 --- 12
S = R/(IB1);
B = basis S; 
BB = sub(B,R);
x = sub(x,R);
y = sub(y,R);
z = sub(z,R);
t = sub(t,R);
compx = sub(contract(transpose BB,(BB_(0,0))*x%(IB1)),{x=>0_k,y=>0_k,z=>0_k,t=>0_k});
for i from 1 to 11 do 
compx=compx|sub(contract(transpose BB,(BB_(0,i))*x%(IB1)),{x=>0_k,y=>0_k,z=>0_k,t=>0_k}); 
compx;
compx = sub(compx, RR); 
eigenvectors compx
compy = sub(contract(transpose BB,(BB_(0,0))*y%(IB1)),{x=>0_k,y=>0_k,z=>0_k,t=>0_k});
for i from 1 to 11 do 
compy=compy|sub(contract(transpose BB,(BB_(0,i))*y%(IB1)),{x=>0_k,y=>0_k,z=>0_k,t=>0_k}); 
compy;
compy = sub(compy, RR); 
eigenvectors compy
compz = sub(contract(transpose BB,(BB_(0,0))*z%(IB1)),{x=>0_k,y=>0_k,z=>0_k,t=>0_k});
for i from 1 to 11 do 
compz=compz|sub(contract(transpose BB,(BB_(0,i))*z%(IB1)),{x=>0_k,y=>0_k,z=>0_k,t=>0_k}); 
compz;
compz = sub(compz, RR); 
eigenvectors compz
compt = sub(contract(transpose BB,(BB_(0,0))*t%(IB1)),{x=>0_k,y=>0_k,z=>0_k,t=>0_k});
for i from 1 to 11 do 
compt=compt|sub(contract(transpose BB,(BB_(0,i))*t%(IB1)),{x=>0_k,y=>0_k,z=>0_k,t=>0_k}); 
compt;
compt = sub(compt, RR); 
eigenvectors compt

B = matrix{{(eigenvalues compx)_0, (eigenvalues compy)_2, (eigenvalues compz)_2, (eigenvalues compt)_3,1},
           {(eigenvalues compx)_1, (eigenvalues compy)_3, (eigenvalues compz)_3, (eigenvalues compt)_2,1},
           {(eigenvalues compx)_2, (eigenvalues compy)_0, (eigenvalues compz)_0, (eigenvalues compt)_1,1},
           {(eigenvalues compx)_3, (eigenvalues compy)_1, (eigenvalues compz)_1, (eigenvalues compt)_0,1},
           {(eigenvalues compx)_4, (eigenvalues compy)_4, (eigenvalues compz)_5, (eigenvalues compt)_6,1},
           {(eigenvalues compx)_5, (eigenvalues compy)_5, (eigenvalues compz)_4, (eigenvalues compt)_7,1},
           {(eigenvalues compx)_6, (eigenvalues compy)_8, (eigenvalues compz)_6, (eigenvalues compt)_4,1},
           {(eigenvalues compx)_7, (eigenvalues compy)_7, (eigenvalues compz)_11, (eigenvalues compt)_5,1},
           {(eigenvalues compx)_8, (eigenvalues compy)_9, (eigenvalues compz)_8, (eigenvalues compt)_8,1},
           {(eigenvalues compx)_9, (eigenvalues compy)_10, (eigenvalues compz)_10, (eigenvalues compt)_10,1},
           {(eigenvalues compx)_10, (eigenvalues compy)_11, (eigenvalues compz)_9, (eigenvalues compt)_9,1},
           {(eigenvalues compx)_11, (eigenvalues compy)_6, (eigenvalues compz)_7, (eigenvalues compt)_11,1}}


null; -- end of the computation


-- example:
-- points of the first decomposition
A =  | 39  -33 -11 5   24  |
     | -30 -28 44  -19 -32 |
     | -15 19  -50 43  48  |
     | -35 5   -9  -31 4   |
     | 30  8   5   -28 -44 |
     | -31 -33 39  41  47  |
     | -6  -20 34  -7  27  |
     | -23 -9  31  -24 13  |
     | -16 -34 -36 4   5   |
     | 9   49  42  -36 34  |
     | 14  50  44  -4  -17 |
     | 12  48  6   -32 -26 |

-- random coefficient for the cubic F
ran =  | 5 |
       | 1 |
       | 2 |
       | 8 |
       | 7 |
       | 1 |
       | 7 |
       | 1 |

-- coefficients of T in the standard monomial basis of degree 4 in x,y,z,w,t

(Tensor)^{0}
334584992978238319053744275963688148614880300076041791993062544111427670668953074814703248980424784948894100587012051533431708649838416345522509590638120467576650670243889512026133148276019650925170225421717739213056612305435471277439752271686113302047655544657694969576643637681063189488079567528119562572486268574531637559748558502994167241274850881913811570370872857558666986210672871697441878401112809048264914790516045077940110682021077331393030102165939492114958082539035127595662475278465705685460744028441240729542423104889222460055545889 

(Tensor)^{1}
838424405226570616570759094428601570071734045302241813936601896031694112420556693104369310338302015982711903715109188511921112594824202509221187296017829221927407582631196122262764784881240099493510177882099536024108094965229745247983437425612554008606031847058613498004723212172305683694251699672695826727872539040883111447560848682234820525885548801733274122263183084447533494954000222138711602695193026827469238197254071134937340356310618504610880116242559184465173528412073821350517377275054901736834469465005838438904446834759006021048714577

(Tensor)^{2}
-773870320919906127185504457489153388461372173493794524195125505349748943439718844998323094330073817634206653202259355124284031355372209170550353295430009584891307354659451929819721721295761575127845567542896445297813213674505064593252157170022362058206621453990074242284458017653392929484751687085251217928378218150892465145091675347441043731878689770716425794653332187742296876252447684345395026933443885973655290379207573364380760890684796415895792291039372176842216032133371767869041997736009840022004078295934934239811850451757881288988581501 

(Tensor)^{3}
-1851382655556621064116632267479818180075941803681769530628325687541376236015966292831389925620769809608013108503624174179067838821372159619946118978851487155536091912112874414173430912718140058701776239102165719840189614889967138213176292146275875243343496253302403179348170521846219672057518557843600932039945482323883369384543644122562550798766016290398255141201999661199190348978132895649395873709203129363578672637389635915091595865327300095370830466115730364708850620988943914804417434470271225998463666813778805709924006208093671228073210935 

(Tensor)^{4}
-1087155836241327649354571501819349395004683524896282724048228108581657847714364054104973510336450906135944091777499571410176052222531899745380774694814256402253743083927350208845055736176637099608268095902552677759924547632545082041299308693730511608378577342148629676329010179792207112453064331553725413593194223649004049634639960501689789052233804539289820900594340046545638237983301814493259956373284474925645157234535248504411583224112194536140436087277165923543879685514943478056519742790297464449541415216886779571171964195013104533419313456 

(Tensor)^{5}
343790978460377230451606118799419295276259102956606085110013258351684962384291324420971584762038775933155461288875781735029639803190310203101951956283330463163329887753766303279970634557406822245077664510520234551065612942213348030367152301215290851654647815424667188723492343451773021260464093911404617292514022957862927699744621221690868132322091919627870054424746113355945922698490214937918768598406634904370050282376750672238112993177323795659195107895285589874563260123581567139722201580905259601767485011739922308890728241121399832736284881 

(Tensor)^{6}
-1338429656891759848999821292459098204576906465402014524927308907218148368064938179904005731148542301923311588495844896603090649811547840642621011274636329513148016757492076704373462063603462117922982110798542733208436982164650113728299877304485782456247811249484365109482501203990946252238251822360281665097096397543445466277323524312300515565104252853204689405549782365039650713387041958036980149994758583831955333946034984911120370052943538520811591345187134083634683075682691757262491142020268668324925656753902284390535773923576734086527761373 

(Tensor)^{7}
-1131285373513440272228447941429379840866966950390922162571807449653384073831753205943132622605954660875508225200286522189034993962354571076336561299228464959291876162705910430495550998278608391433567270876676681556807816188897182379220348748070967021597177288864511887556790017736686974209436848782771844960473901914066100883688933596021077705327737969616090684205707788832138443622033458226531916779130589434765800411761293065679079478431536703820282010745195816581330611850568110787286832471957830629750921688855589177319388099093943363067150095 

(Tensor)^{8}
-1085593469685509090978256900583037949685469380935574225156328344171109776931195642722866164639373849215069197660641686192097695299359713554688029606856641874929974847118221747464585719727950813833528826393469319082764760099949017812783079890251758973004223774436739705980763002128589320763742593173997687600926236168669149302601754289617675832656892424452167852604503918988694452951428560019675479191103993481805462878945908267841149529878293641998559758440711459891757616597614514044061050542712003497244027614275792679451076668668358573951769128 

(Tensor)^{9}
906607141463511041037613625708439305808601195779147911414122627412694314957572166904518015233116792119587876811809881442861088313329073134211631266175466443750374190966210932560336299746055863799098691652599691019465221904069009127554041520954064907180334809326939898870318406063138763402201613829286786411445885038347028028936052813653697851516434868103755819069817240093319112624813431789850215020919093544787994920756401399271292362219087823819915044725567183792704318763411912426105348537813682002478619712717629154406951983847236625117081729 

(Tensor)^{10}
2489318663791033457427247009464894422387074037613206209350090869026009053463901653067039870872053908314752066602371382134316264800992443937598553135542745866310103357756746449726621457631876403724351158033726566864635665047116431180695199502194513031251098256234320724659081663703534890294642405451516920626964035855460354340084844157560388234485819295376514719172380383578654688942910484909135739949599870053645183137588009073031187104030538068023159565765672676378800217230244459912770939742269130731748898831971922450984758146459194683881534315 

(Tensor)^{11}
1719055258670601781769894618994687838571425321360498372549400209016554805091539211586880635287225882152791494697388362391245486282389043257748820034980446078413182421959015084308915846055811308784739109925059275198652570390616412583256277324739403016794073770363139857108302609782191393593504497722901495092307505381727691988898589834949595224356544513712082244415106988507591176780041131221650377772540965324337006995818817612243883381879001577869046076631122504480517163602902901684607628446525887188711232002839240030504026277895855387620992224 

(Tensor)^{12}
833664646795002402938932664467219588008280789086465143166477757186247099968690916531859576530076979188273731804209757174572512152848476581134056298924702705855269791063384015795426521601455796322531004680749449441883080990939734308028305881198494058128344515017819418037452609872810950257558465213857332933995456946609852417898533355673034027033193144724278676546928728892349910849944722081678224676709473705810031687851686293301636198229793779310085949767325268510127052104501892131864094321719843651409524740061757342859495691188258542527687725 

(Tensor)^{13}
2105113518767169930403893595130339895761742850560456060500322861047577474240438500853862352826845559520287857191194988169335420422805192713124305798927001819493920090620673388702189249457925275387321662912899818883791258766829167898527459741359059148673358016215499550315258805032438841854284365718248906732774061413198230954065925911256929065659422243702674830743772790145610798649689456252023932189053947654396084587956991402522178379094878658358228898452098631209284026378314418102389214486106794039879923754536339133514015245864138818698525140 

(Tensor)^{14}
1940070097702210727353679602432954611807684086217617375795075330725043397582033312565155674872095151518389212412549701150043502495890927016529057339293397590106495745256801568422879803443564801547736300114114831785622454762810046745703266793417499654055513859305235888022227702607127622498324001861710718556371819444536855607923356621287741007875070088412684998592541858029890713073523858047361072900954889577462156674745964107060476717235676649576406805112373226028288197004834504935008810458375094960774119718194119944924159806363102616431137004 

(Tensor)^{15}
-2111158128583537625088514030297011507382283730014079415494847538341728692376730115378720080827152910286617391421481883302195362425565832521972948672897118161001650040068911794073470551549953689869145892493603191278874738384153188477423272511229941808051135799397771025719939551126703358353077730811561760927955838132424741166331236606984663248764670595961952999959838116437808950954100519517173950256136089074422668092740975234501909597814438811286379652523323122089681116966295330921603772008416147790047053867252106742382633635005486765459970847 

(Tensor)^{16}
-2082837309239773679478450632827878409306136806185040299901611597579782029361638125368232936860428105243804558663251613010269946095290015669612734790647420743800346708899932522102874199923288962698651636563828182938024278010749978692941922356847063921857258379404505446421326255926145246695131931892073924037387782361680581439337849817588783444621950546534221260780057410471294394118941312329409113312583157548331454001143556250741550905455201910066936636537720252302123092321018354750991018978310947558727286633610749128213344926067497060118698909 

(Tensor)^{17}
437281879524851146552862571118630955098187379423960283018177970724761129958759266077355727510170163883849962071582891163664407444397363506868878509200438129223948088221716657859044651611113827367220734232681301420181067649628358818654485398942791399151951515921370296978206832698902873207236322836595200248914289278089238162581617906427992190086753601388330357999454886321724226378259366842299370055593319329208523761453732054321978483468552709979146833282176254425505234284116656417341951950684751534878993564615322633875189097782974221462527065 

(Tensor)^{18}
57634928404927707819099496307677354920504239693778340219349823861447023210203768749608660163983662052196878136332399163631857602515636901383109354294590426403215931690703763280730252330014348995870895264980782851157814040750749114011949971371133304941058386884506176833840457305097161863295808774448146427048096692567463645483003722608402176075117678996750386311348382295467784588671871768324993068195830419379953979572893076276737255467244085395790012400534426273046835096232012889647507611268222746048579934843066169994526059536652500896463696 

(Tensor)^{19}
1378958384766023959793897711206772012958935706168703604770833184709136525457613585328276762948147926621328102325854981506725837635962457450980242885334915129582586581398432865829003868170350903136533057894075550868742896497884352579459726090745617782881306201480927737126852769542240707604444603387275000330398531043962655774838667756103387527958105926453000225449872063624017062829042793566821688987203171187225716370978154771602500001397289399685271204309837390033113590099007562061549858206993207427203840615301012883071187446146667595300481817 

(Tensor)^{20}
2435348897598727412797191100440583765866468569487910498076599932455198688827841202492391799610553003898915116053765431376815226502789002411051343150909960356821657590787425590628911175934222687191389989633327491512234407896689154915103790548675914458937591134196477091041549214969660655082035025131423805094962413512377257657920781468583383433388300482143914882043087156305301562493480769530051009133618496112943751479028399924040710105818789002389714216925996112579192202518608310048510934627802662461943892216845488640563625836559328008110246755 

(Tensor)^{21}
2346574300801643691359992891762400675481268948454590645448502295440936074039748058217461790917850327330129220354701545770114227844397819136806150376849938223401963382769557577825042785673201712943105043041710168013699867456332212108653372510128061932776537486012164765064653729976009134774720965242308317266521691986294844853790079265170994467255396388092001605499352605954872807280557189967756095043833504941704161256015302586736020934789360291830473611855873912703987615124610670575049320432541218380132675265715428458861312524981029453075648952 

(Tensor)^{22}
397145617357916271483035983242320522693056850466110794074445057199025341299698993940012214024894845978465483511294397033685727150383948494237310544967051323606808268941618904536808742867788836424896739881143151258979063742000343644269231635146153912009654103546378890096572029115197451938129737385479292879777042918577016339931932423083873232719712664820437590414735283770318518883514831767503665455382597126708065708985646971997099718205166808166186716855400038273756121011745917531353695882470777382608580719845431671387545083998110333513960245 

(Tensor)^{23}
1258055049251363282325175766324843247866906506151177598140926930386599018762441599941894202655224128571421069238795003255499802811107685653142385086718190985522065864549391689649559250628411785529088593959406275466337153935347223779166268942666157374611824503749160256306921343150922323396575946602233734888415868937829139331339762759769895586738492141913991667235538911822109662878997946566772131756760022743669653512881174491876856965008223178953381549411947737489490615053914533037601855619212074139033282415262663240439920802288504551452730740 

(Tensor)^{24}
1591847459445133794014849512222419419917200849860563300072538213151047612321766474572803365230400259922626283690625404326962785840387643945496973835736626570626265425361955180216499111041717878937410503244050863201975222383709716278577891394242704458684591898297846077903948956079672591068618154285518911162420948829764969411125917290055817084133835174121542593110659254926100910129154413580317059330978254518150046297677876877167746623274813959969215274159829042124221898775796991631242724185466529919380792528079266584061840332510547896819336692 

(Tensor)^{25}
-1101761806669635611686686257150203208191714816154801461935943893956301687986902715129750073367919995894892015027001591502405553406764416895091029290271631316640525753830018829762576153648175076297203429254631245867537829647585257217065693268400142310323440603486999475490153885020894210838513444893162013845108819903353888939230716734322848594925799863230106976686739198179339392501342851203040037443776169772757935068229534061134957175267494989581581262037258744991032579384715349712260652632796653812080209929153012789550410500352811678815317601 

(Tensor)^{26}
-3140539203599799314496797365611954226006835681440698661379666643609578702886682227351898618749528690478577468400872297286693985692210652152495461182388592202497332064755414663951582739323708507862684228797393563722092025422053843213546648101845756876726451334730733579769407638882990078693835250225285039954343429271309527942294136334062427779162340384986552972622228547879055978831940298608342686197298440439151335206864194552712850780074097621850572688768324157625358328858941404212645782396707720929142218854357585244475674358050218071404011215 

(Tensor)^{27}
-1915665579712584588101743517418192943310574653690272780309715718591725772159528760818507590445487581412385383127156126364056736682500821010296236728501292339062431115371800234731801097566447259087181138518087327452705828799605937810211337973914413331168154631032105398303403571575681363862138656972203688792039620895561809861839823709376214629142380481373426645320850978068550482489141987804528374997513885023146875075836662369072365256943867681335032421528431623389298250595661447864255043425142927643990797420814460712582066897622771637451653376 

(Tensor)^{28}
-1859224238024189186014314943154776361148020971888873855591829741866418256478740397467314663875168774588302338252420741026795404195779633830614962968847446938681851381185105240915398215593016446980046802199481518261954958108265043964529044400818719123003416684397637430383584986024365374461217052050592600423985903317386510669110300201150263392090398687147355727662309206019427410787370209011879915679800256715102841268226709804318000177828287800414991723211425602031704413828403569466765240407350681723663345210489803071999456931091097642741273705 

(Tensor)^{29}
-3279059056228728641870623480660198587123437992793576586838024773209189195922953568373761615321816124971426659922833784328433546464562930257264228482931482768763969783217159145768005088286249168463093427221142188843449190753256571578394114885331352251665865648407363080899572067875982859947442978323690047577254472029104606596639328433869906004006678943038628365308118153368431980285366345801396415663115945530809906526449917271592660966801335853833373393998140734129078520822545468633384732479211112009591532575762254717981835482208076234665722820 

(Tensor)^{30}
-3156873424120774471157878322593222606977066573137228798218486066461691817724416095592338517867644473845163225283035289060360458437708649054661938412126301462519784172925168779683659762073898444246273929976090792590317578360585378632782243854843444453354137016736196711470143950507349147410179593623036019280074277250912990173973831373366119663219521176986148751023933992970877771680135212149916168218633248441670711009937525164835985122070054347242626166348171687723335124434598480561520279407037188638100406396413675272768193128207547869414399596 

(Tensor)^{31}
-2169247146373672543483591317463227609861671943707017450159115024242291877558444450277840425464652637216390765743107826196979961244692720634640834502282194193161619111362390371415558697674564900002798172021550684795182101623524655179841754948025350861055947785119630855653945893185417949781621172115576781894503435241931960898127691061279331178857655920400855868069891492963027119893015016385899734799351385838811998267720356155323371609064540741179211507983119524703573644595932649989485560639452768445859360245454594962002715058764119433865305695 

(Tensor)^{32}
-1691789638635113378103078227236686368983465288678627169795140983921646923486543372901554631476206193535284282482038714629323093929664173026563372630709095854358054897250704410449493223226514803637384584777779482698950322285470628343469816647235300837724991029617163321867395168781416951746111626611719682182205769884164393758950915588577506576391497190543793277545429443049983403459997192708362934428000822481110568915135128224952722196368987919247180388020301754539713420556661277257599205321116220240656405495453158875547462903302589984879942460 

(Tensor)^{33}
-2654254185145067556394203594081688812215315091113470302032155846549057240323100078729677716612468153075071672794063304155856464026685318950995214427296725523671222043998670939230719689699192372646075325505793782546549345095733338766100113470503067798367153681726782697873705465922541186858358970959901581978289441876593172700680907579206232371885595879262580627058962949024206293677370279483003777225258604966211966434957189201598362042281606743311580108557046501139296501912503763610944025995357978186327206960576403461830961642038728862110519920 

(Tensor)^{34}
-2899729101323115644433577535898871854503394810212661815283432674948636707877348446188970209903710800139620448768909190191148222306371448499697066081983703792186973009054654190032014516708852869438023635505863932708336506337735756014766948580962717461356349757192931387231552855545798801273932641919017826102992321152690516945544008494195421361263788680142858268288387110161280759557728597440876235286728339379408280805026165649778250223644044324241392743526057201802341252725529754754058920143754487202184017251107202105648834100621282705215490996 

(Tensor)^{35}
-12675143787556565279648943313928155193042372524308864475520197141945993556777898139824993959911135266313708816161173282297966364151104049760692073495977915194522921681606371239485750951500605859871151141384332031854397348931602239353304575337181521289497138031506709343683928602695655075959417286691385351041463932882262971753241477632807636245487185542777338198213744573190403366714252562264544362021740259314317891616402176863451916071628317102219510315666838361302543485254949498573610634216450427946323307298258721207349349479896140025788403103 

(Tensor)^{36}
-4488086894308238274275365555958654644997703278115963062447333985853090285240570351754956091750383382379580377740044104149813130291719291224917419399992218319282718861882217370193427577269046648370111029296390717337496687774542789281435172451879502759506370100002407111180852181431877265723230676866110529003200605039313288802964197039287648768329472676836389389149455684631013298178017873689934701908032285075252595812519213099054957941894735001601278645734471315809385160117763363231881462714062787015276872581511432035502076554133419888332482285 

(Tensor)^{37}
6797064987998018811122804417542812364489664260012828666083203382789278697421177122916268048754925239170599486741507739767818592297116220575560825145961792736221893071051687580331687414493258913803711795443152064459304115453228266792928147483199770592066943777914699075173371749098518892185785841787493359236276793563188362919765245584913351450658523997141862414879549016390191409980282533400796500670221988374308943053466137777177596052664774758219904633184589206561919678130600529823884899237598441091359859667799927343911636309227808643657098561 

(Tensor)^{38}
5450630903859898964996825425633598560108884337848124582208428218340757843851686803824360013378137704075227941991796035000041574821966162636175943425243512818821618366838277062988613165329788478276741036532719519970237279467215709455635891712726386486290279011877450316069667735433109865868663358612491225742779914962353657864827456623107493928074119013712993644743380963191254240581003815510503188092454736331733732357956884360297781443325921186805129303899972084813674793402928813371839647647868420888075246629528437100165789762854178234031649816 

(Tensor)^{39}
797936387065910506184912141021742547822549823040089532679208650900631886770532170896264102774926865698754303480522478342968476922185192322643734146121304731230557396952157806323580115635521137029141414221918136193847621500032238128237365633278416928290917167903062302452298314472407062740281245669904244229266200086400295835973505624703980554633095502593583403147707128363138599761302606141839158990269214066885027601360936789705425707997361368685378838408675929811239768619642842713634688824275947812680020587389401476424204799721779256303606105 

(Tensor)^{40}
3235383735742658242294265516345766924246060983353833626961118488654888874107752879447319046047057376660423585903198152059534519289836143227282308737629824742126417994973399897172852532552748755791280289483783809071870216086883351653532667216881050100767578166514157257839486211385852450057721956740466152847104422634400638237274636184299702769461125297095109685832540355405590463475305967066213930634852070751247832399881093419341008749744215115335062554696426630779747752291629037149387059105421371194451876467404586337916311785703280845750006011 

(Tensor)^{41}
3606905122018062896621068013067775119250406756789469003977057670922594203902026190766156280288805442290500210781517159704296860061658359772583123407323580622600563582373967425476224780690472422156366568454848887381288293395729480005843413492554213103078857336469620189480094554288753110073232998395917050705880510257934456214362125755914016583097007046537827792123312600055074990951634222620574681459010319132683345041617963855875308985092288299722132176928614253945935239922654743667323037442399624377641638205764561032880020250994923030824452864 

(Tensor)^{42}
-3545870537413893795056901827476472193126094748001177553202833194805107504836035673203259276049550615010401713380946892936928987661204373777816516209635441566825888762879592650485585603057554394812026773098833185643772476728180891815490591457322313677643496706625314393822435256164416929255441063863065384179839871546508951301294402118457161976576668866847623716683280881261942948940037074572815448039308795337612305096719427023950316602818849371949242228189601517445914433437813090811616654778334931499491559787821865094205630256220346754846941379 

(Tensor)^{43}
-2038737793007525465506352653374390226782015011982729220490051975811337715267665955248667756329211186859554719280302980145256939040894062157221354033250547786600585378044909325914597120371594096776236694063993545252097294632380704750447318452042918023183528800486111167786080341550286248549143442348774710268547095112287754752686780084226269876050974877008042709242676481410070727024818489365088926249494180444610130066957314374825669969827370034855543776529376386711454642871965412868720571240305658148314501644592074079210108552640246855536433132 

(Tensor)^{44}
-1089098014374224302702245440304418572596728379747333949824794374189246681768872351833717886824642503169696593443984234860175266741127584312027022991744478359492660869883959786122855429114795841458026156521670869485042268945562516749760014796862832954946628208352267280412918810392288510352066247443727561983295824611983948927400603923657236500683808689053217337482457243772839050330128317935804869648240019001579100378610701910570665723851515857136773768212216327284684220069223163836940028298845376498987668449611034457959879098220158665276481620 

(Tensor)^{45}
-2806676767742747672765952752807314042072478834463807134358683322323809238702846889495664224859401063323871957820851824346907377853925968975063958659147139952745032566263287747512702002967983252267826633566959654712320952363714772017765023211193272899508817932305799962781727232341879611568318596573076117259259962007254004422173396985114584461810106445384076274756417091128440069584336950297694383277700807671306098401858538434772770887515491125054615369273087270158564630803274393573423739557317095059040742514354556181732817297792469356482621045 

(Tensor)^{46}
-2450300134953108951571319751237789052482705155287627790829862626456835609754950683418222587475375928599229240883541559202207845199176533324605196518074654895497653724834270841124163928151925706760783514160122744220965047254580867206641620863685038152540004410923288530059206019480315484427863656520411157774901562189344219248888054956952412566338521453201667947354526479319471254658728018258611997484436771274457235893694424156118767482719802039427129272395934220534694507579960310112848204895790726023111838374154734854294555142418631764212325463 

(Tensor)^{47}
-1992900902830091643420199958726206629192953302612868907111694424814297765972099981290754375036466801857633037677118426019289038462416306631653145154144167976189594498968349818083322403328665160015606924114034674955494889868649000628129737097710772826627169204184597763351597303944538372627059059548354900549093636494768935605509874652678334481822531664917689671659091752422874554588986711273065417536187720404722790966687539080787839589102076747536442621890258565280107375818281529206222317994947920099906893129228049298468643835372156353484473512 

(Tensor)^{48}
-3024070678464448506005081696809790961021502227169827945542102864647623831343146971740327863165637031841904341713538943567867787853419145975677658806813918666255815221410627196272986030236094120995993700340969752342044233862993562851700885583338828509220108031654620762861870073516491437717788022753544717300167079080923874380238300782843218995167834754494308285756721133023526465272432638069335575531569160408465505046716625209594569208126234267948787366576704636424678274505686243494333594229560019779702891286180719369633746452861188508400784177 

(Tensor)^{49}
-3684598940608770907619617646725483621625024574133220827803899075287390837727385816143880171623008150273791983016344213998098631487490353561536044535250980139238036133187512376170992270794128951893301336933650223729362462638281281202546221188682030290656762657587552821436710407333189386598373283601470400240655475830429893662901174343786955953303841216317600161438048650265610874989022954456158699228987602647287357528398708251752065892076706407033867471208779840206160241462990178616240812415292790788859020249669795696819578747932861226144901796 

(Tensor)^{50}
-4102357303848741640915752687959821234797846382921333687360276717506778091302885895707822957066727777890420673353328342459542749230008583462394040302961369091809963382064827199982160613051561740240938554972316169822347690337928149990456655573998294017580283229487498928243058458622903507025572675721448379599003363420575687954849679448382476013184660533405257073611096373309038706201505145408577408561622899944414059690461287457680213381123101766654838872950535774082004162964843451600345246244533539126570089876065465113925425892945155603397810836 

(Tensor)^{51}
938916468892933121854244568836541208224216388710980419580915671420164148866318849450367648846919730594960638705500269608518608217789339998777006085465001228532262342606727576396562818722532434137052790009453290199603614398585195948878360247189083273799744436025840116894863688079246501543719930623215829758532531352209392078440861370900167085218158737690720007915547737041295868492346158567249707442072572137190420037464177656095114114460105156730632510710945257200076379220847072744336641683498812405613497775924053016551761221661151406118086985 

(Tensor)^{52}
147297252039617132403284462004260175636465073841240090877309775286045829234298587910769194032386660211668214994591631951262373898627707626121355442857620403524524357507301521972828382240279679193647843171101578131412285305282426592530410705379970547237855980375414476278742000899932044990160305682817975576136914458758237084174339658089411170718937975695905278551188198848997826154648038463325267370978931812610653746837294211934201169452398147509298179082129948675333932824357881883444771297513686026086058401870231537661559428636435076300903140 

(Tensor)^{53}
-937172214176745432585623913267091338569462501004016356707141426733093811607585696410553664089960694305490244755606691789974754660458236130637720484784527819517798996846837653763920244940653263758852225717660074426694480655608054215585764474933587838600134064454091066719897951201617920386172159316148439728863344225604294185633823465216845617360186636716141759967925899447352983340604739140859489355933899832432021695705792351158141596170224702174838496507068808971148824123002406274684414676636382882260108625132381905029170847701643053376688560 

(Tensor)^{54}
-1808774096631086630089476385765528942247069899212009695342917996328299099252862776328467391319321394317801215133697968594464303553409389411895769857701910641226441474886871075168290346523177906448422220289023827171267919466245407049752902743809641226927751815969855072383290671021119285658103540533804452464777378072361677680470697782204842823074927020043519286626467529116429634409094737600137784180863048781722520887719592003802034653094400694614154259848815127563621628790878410562413814251612590990068904338641255056326307077970244385443108588 

(Tensor)^{55}
1054198404993000627431541492236754849364248299250134369672258183251483921290583939445396112672742863840953963930047785772189399720715497041050109597946390808133540281390427685882928971215969225038050747442411320163850908985233714083325700555454216270300784218867816240322786533083635045609886999211229710378211409234971858241687388939191149678933052147766634377939906709736311522979910726624314331714987586631014415989620655500859297881567928851401402918935663862601616819033216824693537736443944465082033575191184207285081143716531661674390971215 

(Tensor)^{56}
3966369220952697285975035939461883206296191172585550521505280091727719353804128406677660778217959641323124532153778261332206609153555811572091770039511281161369392210702773543304732059238518014620944010885832573751199195942838383982925211776438783140591268476756065339289716622250404809837157604318499990491373887674433365998811619962527817819829340123050879578855386022248265595695088587943057253510638655982973048732522003646482100765309360464419180196587105612485903110608330249538894847338732327667953702916784903175748020776866576277432336539 

(Tensor)^{57}
2844688992624559574896348574126367587850371728156820667664115704162270089255423090339520000569991872289183286252829880104509019382988752292037853076850248755734996837968993841093689677935714659911871819467243117228798432473887193233366077468613009301256095863444348738049470745677155256601263903730868974754480915575007117820936944672998163373041501558080291111907042614810954344993347533429516940279280248178831100830452162281651729314218563318187577743765322951820120857748624134213202621077995147729441503533871817141100906542307292848685140296 

(Tensor)^{58}
1999439095715573837003560383043799261419166213192640290475845183236056125006083259684555996454781004529375220166866091455690266757962576065574394000285435769066679359501867661267029267070441190848140420721864342286595895801997459508208349029318987552903829029162444168087889546322150690070847289648720272428119862929334115094890262025341833941433507812875961370164280411177842325444514600749511789130342029714794437676559043121415177891836019560118026334461459255531908610705393521525620809124926018923853626158865322708831612899085396784610077861 

(Tensor)^{59}
3988540116990408271512951437650636383308696835743499092242983477596056147242332361196022776284982385151719756541624059227292133494495103711222465185685372663990893357881996891740369807434541619402953785235000766667478176555155795324906665857855312365780821533162342011946614783936541525112790128225739870329037031360221093539746375585421704208853868756327540628091574097930329544570437134370421565076604506690117087637543462777330840182885150491320441020077498049065194179401303703374719769348463840821367120397136316863583730244185288961285097428 

(Tensor)^{60}
3689499110045944382545731580208222721142272962966915729757785459330107122082410962375065300047453654487541205014181615895484668929527927707108161400938749734586305243742480982593767091052215876171910740853074736568268830382753367945011769456330405202830346122367604069407305510150847294153210024450068499558166968830138165948007818866533783798587927024728062629785507381370235603784326472160783106782904514738894887916617598916110438642712883690427070478423753617928611108213102059358825601084633785418092145972718533063791671366445805668764281148 

(Tensor)^{61}
4284782042011751460235173844329243867615928364589601123805587597346200701144135853281930928736379171203370296302563554126137839332172521694966710398594607620227592376097431553702175232931430991465312076426954420641026733738026498251042652681032414568245669747614490920404744271390900774993100727152664494037806969967863586889675152054525365858091999556189047102917819772931772465293681606389221252625239711566580092995936420016902743379027393305286148642681908597889465018018763820360593949302100604752558774471210102242379101369538407822972186899 

(Tensor)^{62}
3466687434340963427905635640357524906580900550853161822000448977694628528948082221314298029808577825043648181266769232049071051251630328877289475166498957853430465232304729466759934909070183137751012534461531062166362223478591201344272526816190088604683848057250412196577296042625039897614652412202170475053209015098231083472113993781059122913436656124806628278674436511770330389233075643128889875839521245665586868054259239063617159511803187140245035617414934685704950701400946879075020009468531062939393361729561107854794205826185811529855881292 

(Tensor)^{63}
4560805189848665186887006829607391287195138984848217145810478141511271565134648729563616630926621373511694292628760882010456931601970062102776506118496116374801377285416056578273111479260414164059368698912798849016810351458669460900461159626442825587712038922863103462467338969176605414890566784225777538731943124001180049724454131560681233120370507333036873657499077960886183155731109993709760837158737003230713640648548713464779503390993730297743293882642086564676521641777657504361020226984341076733978683293580369552494486451552948081508894256 

(Tensor)^{64}
4880573462904678211966112150248506334193112271592820643264262553088137766242002484185149106877948765549921780326899637940265698436259080556954968940270756002315142332910844056093261665945658126082630637006124073242862348095322729453344147412307410922660797455255904201623208814032347096199998698037196151459400063932485452571004944486647072758058322085380731571865313081347395590557256753423856975506753547114046239912372397942033232600229602521729486090724323631575092665681103649368716561566204089185965532422775002394871465047328992028672066052 

(Tensor)^{65}
{-4} | 125715793504930772217555670659011853427057541022247025878443310955447147724283173645505241062984893346823137298579007562904200193876472883800956698308177647714442631428841992729040574464366275693824867242306955610764763289570177815364030936621698378370708763269939521593606457647932388860692267181911560644869537338907788702929200319164591241446596681408944238007951023734491362397369259201476519766116277429046804924291549063932372531385655628169141313032044992850500591063148221651022589719397766991728740014223081014833076955223103489184616293 

(Tensor)^{66}
2093474277066438942364955703051509795904303275939583961144995995691415421852180146209658316828894326058441321629649299374678123155151726697624127458533235500787611851900459085603910522726739101383447442631699859902954000321276033958314929696461644238208735070551691784057409907234161726510416232665831803329950252301290204175825046633179610723888595673036806935000207681775288334797681279484536361320876111629651399822635628766926842652446634270934752711543928988239082939446153294157867206150619249063225319607835716215339789426747329552431955444 

(Tensor)^{67}
2449548758548039605456114474416025496812653810145285933135885664544905098148746884752310347509386346163610907663281574918394219766241439117415096854166203369272176629908233057361931936037610892630412088391961688368775352759192847587500606831228298531264033592425946932532199825061453844992533782150740300717587007491093772924036972833372581187192374498843471077485876575253698048692437340033881275694047603281058720679884787143188392569328474441791907614526860182096469620812802094117141345143175954798120184810486400363492860347957325411554286992 

(Tensor)^{68}
3595062700403305798345445723206874673897540358818357022043965394589304059922865412011711772054541451338159577670453912899648999307865952303049200690822440183472063504322565537567772305515841026672790902217908959978276761094033340729114289048365139316699534697046275640656543404722929261934105993209734449201681152785512432745837607050349607063776406481074562427982952363091134876716977673656443971067436815443605425842061151879094285310578045904764935550105131859107637923396683871206277830616940498531727723803862069626745381396244348686412176416 

(Tensor)^{69}
4361568882047525338942528521694321967771517605496371817821410322075378997238460736128204858142306195409211534666296848322773325986930692215610066266418751301891783582929733712104624091625326487178164466297928870680701527842218890045846632427781813019658709906287188911628194577999262524730533449498270513872439506337749371227534850748033677757119272840812423971221665849019450589798993859222025921265880797185115397732602063389989506154406235963226704099106110755833135384790673002314828179289630634167421994985288443548329334842463424609780786652 

-- coefficients of T in v4(A)

lambda_11 = -2365366105022500847644354718388357357841585737935632174900893690700867626199369269556648066182345134286209671422009772820229291300125340129608301880876529559711408270797905270794415061037585398153407652410807048006407027885377530145432912545787516195068133260876884526669639919236336476154192052318812625672040916473452276477667329642201159098675339153351293781537944675104011194940017691129287901481663641758169217328623530227279457148354882220918911583846564906027674427339827727419943667468219275733999234475940283519114556572032186663105
lambda_10 = -340022962780751741705841522536683036323596869982993929982195329294991774157565254029230532007405353268905675524971387665723724320228742139842489521031229764632459762826932033632401729255243727698518409935301237294740205506880133070324690020378248724961658075290968322424312935295742170798051639043800789522664133796930142589583649341961427405423861500409861329111928453477668129730320855974263964387839190244846643398329919691155026828698386104896280664083223597510352982752534835909172214204951660620133683831784658818976382467314264346960
lambda_9 = -11046123009328540245920274166621864104733179639976459828111626390514859563512406512009002406005539882541706863925423676524884967331007343867573388946001829841318532171733021642201898859359750920201094688532326734859208873907920266125003371995872144797346168800104292364050601859316450690585297969555640446431448357314218780814316877073156095581910187985654756317564459715674933850471854736598616180351591742632163377829107451638793559788643087193672659837221210057910303901002375659360550445027285770529101384084626009090030665689184262320
lambda_8 = 493489930057767272754517517674240419956334530189192417607237079247946379327705637203081103863510063027947603454995896610221261235604964925241849179033131000602430071925832175462983493482124490683907698118002905450395538171471083076960552849900513748859157655462235452392198394710610467615950981713917962330415268899900551324641129929628975600420296381145083042609023369133218824000986205234367421011667463050407413242613943455583280804071427427290375222401527238275302748780739306085352891657772777141490774371065787673814716774754722388320 
lambda_7 = -1779944798365086712110104138337987638261888839459185304815011798200885926824771121792304379483081403061435306811499122634317828038419389969291555366462766337360979480117654371166189952812031082806847427404467691610075181157356738109895957062721162202311038433535288237511822219113389618662357229373613755393168066258890479967517277861039202035836502419118774041084777064473861363334893128156070983949037809212400588694196051630163171096087983639436278057699989880001538919581882200934747705692544837699061261084531992032885102553461195917220
lambda_6 =  144263062695046040220239264729108081616935617223260696845047214988658184145364203294517993565348737457841790591391935543238221972906049901357210058577858901280281313371974181100365727901487330200347297513158629138908246726675197417738373015766415372743345801894098106872932481096435228505940036875837980538352941808545769313881412140122615068323387001235873124078869679780730160576654710894017607129091133751636206932023057479831138625221564081415178655149741341991224129190888376269112298615272588054482588025648081333440096430069608194400 
lambda_5 =  1166894398621195532782641990554003681972905690321469339476593836398754219428153188098015476361867007853829604344858722291449871886914327042835693402588953459118971102605706214888411773696676699999267394882785408050739526865363089413802059237158741166191942829287028575117832860348905949579299690985095170434791278658650798614094342145827444497525052772134768471665213756478540705765811337938445826401004222099706453088126863778753643706257362612104322622165127101085154744428947662808176796512209762275915500495352749990284493434420465133920
lambda_4 =  -99815284679291883250252241340224041847247795106524753385757104296646211502628245163244192435772752735160201142566570024383677283314931338610474364513814894955676399278047978665728164967462224799017436030893660948939345040421387249454122797680237346013783524152544848723044685663692198046584394833949168935041723014354597508923746007988797563850917476666426578557807738804507215460147986104565503143084020424400429402211536399210521330949944209097583776478516218390933843448326153512681895894357905510577095432220433996774027966356521223538
lambda_3 =  -95332592293263351344439274110219113296468678518319094734411155249534527052849447055388842915695062684760138680165244309083627098331866465148533943628922823068059312663304351906737743653020123613080679919550479518713482297052719802944910131366063240398093064521323359612144005537794669737360586699373917723651829777285760441922086777791743656686101927803173575922745173615008964058781840633957282422534208138114049215265854272480801662532626293379611992491472921709356396890077636223961306848302602304765863959104492769900912884281665673955
lambda_2 =  17698429279363641597833856258448442882853665695240656800092939956076786744520827174319271632572863825113746358617713435451837103588534560767532134211390327336615556365351630447563556797358837812699634873591552725182017896445956423121753326784525797624379580656173561021889876879348565783054366404464948909713928349390349179363107098161753472082764286498850649331740245984084764040366228803939246945937458808641731473860367997451865915984933004217445547795069527513631891753105264317537222251362339119495391222302487166879205594059090071760
lambda_1 = 47747188480457456392610900976264789747001289977026481318422214293018767234686769880854769789382514911446532926495676581274203965097783269989525958658116971205788026674030804504886327500114403295691591154459172550284123714148069336213152678932668255063955601380395980291246784367779752484028439824565871977032855550766340224854856455047586956974169913764903223022722724616763336329350531127275665423368081656853826287325298183374248733921033437366470568673892093255015770915080847903991769145018018833472015829584900895605704315226633451136
lambda_0 = -13388110629654539095766485084787134361688110015034658901025244509783679727289235516500054830884518170649667566844742406404914360890906643029993341125827480296269380593954716566805052282414947801579741216457944193703530138527497907215974544537896768812513244436974662817516313484689775829879681311902598305732360974786490808694831046730651307472542961241584487353894002827879131744276198535867604374649167846223363790765697244150313168089846718321700499703163531562408046231483082309757672156132830687971606496617593541705332705562851155656

-- points of the second decomposition B:

| -7.35766+11.8909ii -6.51802+2.18767ii   11.0495+.44639ii   -3.19976-2.02225ii 1 |
| -7.35766-11.8909ii -6.51802-2.18767ii   11.0495-.44639ii   -3.19976+2.02225ii 1 |
| -2.99409+5.9125ii  3.81836+6.94562ii    -1.56734+9.41357ii -7.62593-1.87791ii 1 |
| -2.99409-5.9125ii  3.81836-6.94562ii    -1.56734-9.41357ii -7.62593+1.87791ii 1 |
| .301069+.983283ii  .710226+.540009ii    -1.10161-1.42291ii .489521+.792445ii  1 |
| .301069-.983283ii  .710226-.540009ii    -1.10161+1.42291ii .489521-.792445ii  1 |
| -1.65237           -.483634             1.8944             -1.66592           1 |
| -.430153           -1.88032             -.131641           1.33533            1 |
| -.649097           -.732771             .791558            .858328            1 |
| -.59154+.0315252ii -.891556+.00946299ii .202355-.0971274ii .511408-.174549ii  1 |
| -.59154-.0315252ii -.891556-.00946299ii .202355+.0971274ii .511408+.174549ii  1 |
| -.512054           -2.11703             -1.36293           .424299            1 |

-- approximation errors do not allow us to determine the coefficients of T in the linear span of v4B
